Dual Park-Ravani Interpolation of Rigid Motions: Acceleration-Field Continuity and Holonomic Hermite Repair

The Park-Ravani construction generates a twice continuously differentiable, frame-invariant spline on SO(3) by exponentiating cubic canonical-coordinate polynomials. We show that the construction transfers, without changing form, to the group of orthogonal dual tensors, a representation of rigid displacements. The transferred recurrence is stated compactly through the dual extension of the right Jacobian of the exponential map and its first Fr\'echet derivative. This yields interpolation of prescribed rigid poses and continuity of the body dual twist and its first derivative. Using the higher-order rigid-body kinematics of dual spatial twists, we then prove that the resulting curve has a continuous physical acceleration field, not merely a continuous quantity obtained by formally differentiating the dual part of a twist. We also distinguish algebraic dual transfer from temporal differential prolongation: their simultaneous first-order use takes place in a hyper-dual algebra, and interpolation of arbitrary prolonged nodal data need not be holonomic. A noncommuting three-pose example verifies the recurrence, all knot continuity statements, and dimensional covariance under a change from meters to millimeters. We define and analyze the first-order holonomy defect of a generic hyper-dual interpolant, exhibit an exact counterexample, and remove the defect by cubic or quintic Hermite interpolation in dual logarithmic coordinates.

==> dual_park_ravani_example.py <==
#!/usr/bin/env python3
"""Verified three-knot example for the dual Park--Ravani recurrence.

The scalar algebra has basis (1, e0, e, e0*e), with e0^2=e^2=0.
e0 is the rigid-motion dual unit and e is used only to evaluate directional
derivatives exactly.  No finite differences are used in the recurrence.
"""

from __future__ import annotations

import json
import argparse
from dataclasses import dataclass
from pathlib import Path

import numpy as np
from scipy.linalg import expm, logm


@dataclass(frozen=True)
class HD:
    r: float = 0.0
    e0: float = 0.0
    e: float = 0.0
    e0e: float = 0.0

    def __add__(self, other):
        other = as_hd(other)
        return HD(self.r + other.r, self.e0 + other.e0,
                  self.e + other.e, self.e0e + other.e0e)

    __radd__ = __add__

    def __neg__(self):
        return HD(-self.r, -self.e0, -self.e, -self.e0e)

    def __sub__(self, other):
        return self + (-as_hd(other))

    def __rsub__(self, other):
        return as_hd(other) - self

    def __mul__(self, other):
        other = as_hd(other)
        return HD(
            self.r * other.r,
            self.r * other.e0 + self.e0 * other.r,
            self.r * other.e + self.e * other.r,
            self.r * other.e0e + self.e0e * other.r
            + self.e0 * other.e + self.e * other.e0,
        )

    __rmul__ = __mul__

    def inverse(self):
        if abs(self.r) < 1e-14:
            raise ZeroDivisionError("HD inverse requires nonzero real part")
        a = self.r
        return HD(1.0 / a, -self.e0 / a**2, -self.e / a**2,
                  -self.e0e / a**2 + 2.0 * self.e0 * self.e / a**3)

    def __truediv__(self, other):
        return self * as_hd(other).inverse()

    def __rtruediv__(self, other):
        return as_hd(other) * self.inverse()

    def __pow__(self, n: int):
        if n == 0:
            return HD(1.0)
        if n < 0:
            return (self.inverse()) ** (-n)
        out = HD(1.0)
        for _ in range(n):
            out = out * self
        return out


def as_hd(x) -> HD:
    return x if isinstance(x, HD) else HD(float(x))


def unary(x: HD, f, fp, fpp) -> HD:
    x = as_hd(x)
    return HD(f(x.r), fp(x.r) * x.e0, fp(x.r) * x.e,
              fp(x.r) * x.e0e + fpp(x.r) * x.e0 * x.e)


def hd_sin(x):
    return unary(as_hd(x), np.sin, np.cos, lambda z: -np.sin(z))


def hd_cos(x):
    return unary(as_hd(x), np.cos, lambda z: -np.sin(z), lambda z: -np.cos(z))


def hd_sqrt(x):
    return unary(as_hd(x), np.sqrt,
                 lambda z: 0.5 / np.sqrt(z),
                 lambda z: -0.25 / (z ** 1.5))


def hv(real, dual=None, temporal=None, mixed=None):
    real = np.asarray(real, dtype=float)
    z = np.zeros(3)
    dual = z if dual is None else np.asarray(dual, dtype=float)
    temporal = z if temporal is None else np.asarray(temporal, dtype=float)
    mixed = z if mixed is None else np.asarray(mixed, dtype=float)
    return np.array([HD(real[i], dual[i], temporal[i], mixed[i])
                     for i in range(3)], dtype=object)


def vadd(a, b):
    return np.array([a[i] + b[i] for i in range(3)], dtype=object)


def vscale(s, a):
    return np.array([as_hd(s) * a[i] for i in range(3)], dtype=object)


def dot(a, b):
    return sum((a[i] * b[i] for i in range(3)), HD())


def cross(a, b):
    return np.array([
        a[1] * b[2] - a[2] * b[1],
        a[2] * b[0] - a[0] * b[2],
        a[0] * b[1] - a[1] * b[0],
    ], dtype=object)


def components(a, attr):
    return np.array([getattr(x, attr) for x in a], dtype=float)


def skew(x):
    x = np.asarray(x, dtype=float)
    return np.array([[0.0, -x[2], x[1]],
                     [x[2], 0.0, -x[0]],
                     [-x[1], x[0], 0.0]])


def j_action(r, x):
    """Park--Ravani right Jacobian J(r) applied to x in HD algebra."""
    q2 = dot(r, r)
    q = hd_sqrt(q2)
    f = (HD(1.0) - hd_cos(q)) / (q ** 2)
    g = (q - hd_sin(q)) / (q ** 3)
    return vadd(vadd(x, vscale(-f, cross(r, x))),
                vscale(g, cross(r, cross(r, x))))


def dj_tt(r_dual, t_dual):
    """D J(r)[t] t, with e as exact directional-differentiation unit."""
    r_hd = hv(components(r_dual, "r"), components(r_dual, "e0"),
              components(t_dual, "r"), components(t_dual, "e0"))
    t_const = hv(components(t_dual, "r"), components(t_dual, "e0"))
    y = j_action(r_hd, t_const)
    return hv(components(y, "e"), components(y, "e0e"))


def explicit_g(r, t, u):
    """Expanded Park--Ravani expression J(r)u + DJ(r)[t]t."""
    q = hd_sqrt(dot(r, r))
    st = dot(r, t)
    c1 = -st * (2 * hd_cos(q) + q * hd_sin(q) - 2) / (q ** 4)
    c2 = -(1 - hd_cos(q)) / (q ** 2)
    c3 = st * (3 * hd_sin(q) - q * hd_cos(q) - 2 * q) / (q ** 5)
    c4 = (q - hd_sin(q)) / (q ** 3)
    return vadd(vadd(vadd(vadd(
        u,
        vscale(c1, cross(r, t))),
        vscale(c2, cross(r, u))),
        vscale(c3, cross(r, cross(r, t)))),
        vscale(c4, vadd(cross(t, cross(r, t)), cross(r, cross(r, u)))))


def dual_matmul(a, b):
    ar, ad = a
    br, bd = b
    return ar @ br, ad @ br + ar @ bd


def dual_transpose(a):
    return a[0].T, a[1].T


def dual_matvec(a, x):
    xr = components(x, "r")
    xd = components(x, "e0")
    return hv(a[0] @ xr, a[1] @ xr + a[0] @ xd)


def pose_to_dual(R, p):
    return R, skew(p) @ R


def dual_log_vector(a):
    """Matrix-log dual extension using the standard 2x2 block identity."""
    ar, ad = a
    block = np.block([[ar, ad], [np.zeros((3, 3)), ar]])
    lb = np.real_if_close(logm(block), tol=1000).real
    lr = lb[:3, :3]
    ld = lb[:3, 3:]
    axial = lambda M: np.array([M[2, 1] - M[1, 2],
                                M[0, 2] - M[2, 0],
                                M[1, 0] - M[0, 1]]) / 2.0
    return hv(axial(lr), axial(ld))


def dual_exp_vector(x):
    xr = skew(components(x, "r"))
    xd = skew(components(x, "e0"))
    block = np.block([[xr, xd], [np.zeros((3, 3)), xr]])
    eb = np.real_if_close(expm(block), tol=1000).real
    return eb[:3, :3], eb[:3, 3:]


def vlin(*terms):
    out = hv([0, 0, 0])
    for scalar, vector in terms:
        out = vadd(out, vscale(scalar, vector))
    return out


def norm_dual_vec(x):
    return float(np.linalg.norm(np.r_[components(x, "r"), components(x, "e0")]))


def norm_dual_mat(a):
    return float(np.linalg.norm(np.r_[a[0].ravel(), a[1].ravel()]))


def rotvec(v):
    return expm(skew(v))


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--length-scale", type=float, default=1.0,
                        help="Scale applied to every translational/dual datum.")
    parser.add_argument("--output-name", default="dual_park_ravani_results.json")
    args = parser.parse_args()
    length_scale = args.length_scale
    times = np.array([0.0, 1.0, 2.5])
    h = np.diff(times)
    rotations = [
        rotvec([0.08, -0.04, 0.06]),
        rotvec([0.38, -0.22, 0.29]),
        rotvec([-0.18, 0.46, 0.34]),
    ]
    translations = [length_scale * p for p in [
        np.array([0.05, -0.02, 0.03]),
        np.array([0.42, -0.16, 0.27]),
        np.array([0.83, 0.31, -0.12]),
    ]]
    nodes = [pose_to_dual(R, p) for R, p in zip(rotations, translations)]

    omega0 = hv([0.24, -0.13, 0.19],
                length_scale * np.array([0.18, 0.07, -0.11]))
    alpha0 = hv([0.11, 0.08, -0.06],
                length_scale * np.array([-0.09, 0.14, 0.05]))

    r = []
    for i in range(1, 3):
        rel = dual_matmul(dual_transpose(nodes[i - 1]), nodes[i])
        r.append(dual_log_vector(rel))

    coeffs = []
    c1 = vscale(h[0], omega0)
    b1 = vscale(0.5 * h[0] ** 2, alpha0)
    a1 = vlin((1, r[0]), (-1, b1), (-1, c1))
    coeffs.append((a1, b1, c1))

    a_prev, b_prev, c_prev = coeffs[0]
    t_prev = vlin((3, a_prev), (2, b_prev), (1, c_prev))
    u_prev = vlin((6, a_prev), (2, b_prev))
    c2 = vscale(h[1] / h[0], j_action(r[0], t_prev))
    g_compact = vadd(dj_tt(r[0], t_prev), j_action(r[0], u_prev))
    g_explicit = explicit_g(r[0], t_prev, u_prev)
    b2 = vscale(0.5 * h[1] ** 2 / h[0] ** 2, g_compact)
    a2 = vlin((1, r[1]), (-1, b2), (-1, c2))
    coeffs.append((a2, b2, c2))

    # Knot t1: pose, body twist, and derivative from both sides.
    pose_left = dual_matmul(nodes[0], dual_exp_vector(r[0]))
    pose_right = nodes[1]
    body_twist_left = vscale(1 / h[0], j_action(r[0], t_prev))
    body_twist_right = vscale(1 / h[1], c2)
    body_acc_left = vscale(1 / h[0] ** 2, g_compact)
    body_acc_right = vscale(2 / h[1] ** 2, b2)

    spatial_twist_left = dual_matvec(nodes[1], body_twist_left)
    spatial_twist_right = dual_matvec(nodes[1], body_twist_right)
    spatial_acc_left = dual_matvec(nodes[1], body_acc_left)
    spatial_acc_right = dual_matvec(nodes[1], body_acc_right)

    # Physical acceleration field reconstructed from the spatial dual twist pair.
    def physical_acceleration(sp_twist, sp_acc, rho):
        omega = components(sp_twist, "r")
        velred = components(sp_twist, "e0")
        domega = components(sp_acc, "r")
        dvelred = components(sp_acc, "e0")
        phi2 = skew(domega) + skew(omega) @ skew(omega)
        avec2 = dvelred + np.cross(omega, velred)
        return avec2 + phi2 @ rho

    points = [
        translations[1],
        translations[1] + length_scale * np.array([0.25, 0.00, 0.00]),
        translations[1] + length_scale * np.array([0.00, 0.20, 0.00]),
        translations[1] + length_scale * np.array([0.00, 0.00, 0.18]),
    ]
    point_residuals = []
    point_accelerations = []
    for p in points:
        al = physical_acceleration(spatial_twist_left, spatial_acc_left, p)
        ar = physical_acceleration(spatial_twist_right, spatial_acc_right, p)
        point_residuals.append(float(np.linalg.norm(al - ar)))
        point_accelerations.append(al.tolist())

    residuals = {
        "compact_vs_explicit_recurrence": norm_dual_vec(vlin((1, g_compact), (-1, g_explicit))),
        "pose_at_internal_knot": norm_dual_mat((pose_left[0] - pose_right[0], pose_left[1] - pose_right[1])),
        "body_twist_at_internal_knot": norm_dual_vec(vlin((1, body_twist_left), (-1, body_twist_right))),
        "body_twist_derivative_at_internal_knot": norm_dual_vec(vlin((1, body_acc_left), (-1, body_acc_right))),
        "spatial_twist_at_internal_knot": norm_dual_vec(vlin((1, spatial_twist_left), (-1, spatial_twist_right))),
        "spatial_twist_derivative_at_internal_knot": norm_dual_vec(vlin((1, spatial_acc_left), (-1, spatial_acc_right))),
        "max_physical_point_acceleration": max(point_residuals),
    }

    report = {
        "length_scale_from_m": length_scale,
        "times": times.tolist(),
        "interval_lengths": h.tolist(),
        "node_rotation_vectors": [np.real_if_close(np.array([logm(R)[2, 1], logm(R)[0, 2], logm(R)[1, 0]])).real.tolist() for R in rotations],
        "node_translations_m": [p.tolist() for p in translations],
        "initial_body_dual_twist": {
            "real": components(omega0, "r").tolist(),
            "dual": components(omega0, "e0").tolist(),
        },
        "initial_body_dual_twist_derivative": {
            "real": components(alpha0, "r").tolist(),
            "dual": components(alpha0, "e0").tolist(),
        },
        "relative_log_dual_vectors": [{
            "real": components(x, "r").tolist(),
            "dual": components(x, "e0").tolist(),
        } for x in r],
        "residuals": residuals,
        "physical_accelerations_at_internal_knot": point_accelerations,
        "physical_acceleration_residuals": point_residuals,
    }

    out_dir = Path(__file__).resolve().parent / "output" / "dual_park_ravani_example"
    out_dir.mkdir(parents=True, exist_ok=True)
    (out_dir / args.output_name).write_text(
        json.dumps(report, indent=2), encoding="utf-8")

    print(json.dumps(report, indent=2))
    if max(residuals.values()) > max(1.0, length_scale) * 2e-10:
        raise SystemExit("verification residual exceeded tolerance")


if __name__ == "__main__":
    main()


==> run_all_verifications.py <==
#!/usr/bin/env python3
"""Reproduce every numerical check reported in the manuscript."""

from pathlib import Path
import subprocess
import sys


ROOT = Path(__file__).resolve().parent


def run(*args: str) -> None:
    subprocess.run([sys.executable, *args], cwd=ROOT, check=True)


run("dual_park_ravani_example.py", "--length-scale", "1", "--output-name", "results_m.json")
run("dual_park_ravani_example.py", "--length-scale", "1000", "--output-name", "results_mm.json")
run("verify_unit_scaling.py")
run("verify_dual_hermite.py")
print("All manuscript verifications completed successfully.")


==> verify_dual_hermite.py <==
#!/usr/bin/env python3
import json
from pathlib import Path

import numpy as np

from dual_park_ravani_example import (
    components,
    dj_tt,
    dual_exp_vector,
    dual_log_vector,
    dual_matmul,
    dual_transpose,
    hv,
    j_action,
    norm_dual_mat,
    norm_dual_vec,
    pose_to_dual,
    rotvec,
    vadd,
    vlin,
    vscale,
)


def stack(x):
    return np.r_[components(x, "r"), components(x, "e0")]


def unstack(x):
    return hv(x[:3], x[3:])


def j_matrix(s):
    cols = []
    for k in range(6):
        e = np.zeros(6)
        e[k] = 1.0
        cols.append(stack(j_action(s, unstack(e))))
    return np.column_stack(cols)


def j_inverse_action(s, x):
    return unstack(np.linalg.solve(j_matrix(s), stack(x)))


def dual_matrix_linear_combination(*terms):
    real = sum((a * X[0] for a, X in terms), np.zeros((3, 3)))
    dual = sum((a * X[1] for a, X in terms), np.zeros((3, 3)))
    return real, dual


def axial_dual_matrix(X):
    def axial(M):
        S = 0.5 * (M - M.T)
        return np.array([S[2, 1], S[0, 2], S[1, 0]])

    return hv(axial(X[0]), axial(X[1]))


def finite_difference_kinematics(curve, t, step):
    Xm2, Xm1, X0, Xp1, Xp2 = [curve(t + k * step) for k in (-2, -1, 0, 1, 2)]
    dX = dual_matrix_linear_combination(
        (1 / (12 * step), Xm2),
        (-8 / (12 * step), Xm1),
        (8 / (12 * step), Xp1),
        (-1 / (12 * step), Xp2),
    )
    ddX = dual_matrix_linear_combination(
        (-1 / (12 * step * step), Xm2),
        (16 / (12 * step * step), Xm1),
        (-30 / (12 * step * step), X0),
        (16 / (12 * step * step), Xp1),
        (-1 / (12 * step * step), Xp2),
    )
    Xt = dual_transpose(X0)
    W = dual_matmul(Xt, dX)
    Wdot = dual_matrix_linear_combination(
        (1.0, dual_matmul(dual_transpose(dX), dX)),
        (1.0, dual_matmul(Xt, ddX)),
    )
    return X0, axial_dual_matrix(W), axial_dual_matrix(Wdot)


def main():
    h = 1.3
    R0 = rotvec([0.08, -0.04, 0.06])
    R1 = rotvec([0.38, -0.22, 0.29])
    X0 = pose_to_dual(R0, np.array([0.05, -0.02, 0.03]))
    X1 = pose_to_dual(R1, np.array([0.42, -0.16, 0.27]))
    s = dual_log_vector(dual_matmul(dual_transpose(X0), X1))

    w0 = hv([0.24, -0.13, 0.19], [0.18, 0.07, -0.11])
    w1 = hv([-0.16, 0.21, 0.09], [0.12, -0.05, 0.17])
    a0 = hv([0.11, 0.08, -0.06], [-0.09, 0.14, 0.05])
    a1 = hv([-0.07, 0.04, 0.13], [0.08, -0.12, 0.06])

    d0 = vscale(h, w0)
    d1 = j_inverse_action(s, vscale(h, w1))
    e0 = vscale(h * h, a0)
    rhs1 = vlin((h * h, a1), (-1.0, dj_tt(s, d1)))
    e1 = j_inverse_action(s, rhs1)

    def cubic_curve(t):
        u = t / h
        r = vlin(
            (3 * u**2 - 2 * u**3, s),
            (u**3 - 2 * u**2 + u, d0),
            (u**3 - u**2, d1),
        )
        return dual_matmul(X0, dual_exp_vector(r))

    def quintic_curve(t):
        u = t / h
        H01 = 10 * u**3 - 15 * u**4 + 6 * u**5
        H10 = u - 6 * u**3 + 8 * u**4 - 3 * u**5
        H11 = -4 * u**3 + 7 * u**4 - 3 * u**5
        H20 = 0.5 * (u**2 - 3 * u**3 + 3 * u**4 - u**5)
        H21 = 0.5 * (u**3 - 2 * u**4 + u**5)
        r = vlin((H01, s), (H10, d0), (H11, d1), (H20, e0), (H21, e1))
        return dual_matmul(X0, dual_exp_vector(r))

    cubic_w0 = vscale(1.0 / h, d0)
    cubic_w1 = vscale(1.0 / h, j_action(s, d1))
    quintic_a0 = vscale(1.0 / (h * h), e0)
    quintic_a1 = vscale(
        1.0 / (h * h), vadd(dj_tt(s, d1), j_action(s, e1))
    )

    # Independent curve-level verification. The curve is differentiated as a
    # dual tensor; J and DJ are not used in this evaluation.
    C0, Cw0, _ = finite_difference_kinematics(cubic_curve, 0.0, 2e-5)
    C1, Cw1, _ = finite_difference_kinematics(cubic_curve, h, 2e-5)
    Q0, Qw0, Qa0 = finite_difference_kinematics(quintic_curve, 0.0, 5e-4)
    Q1, Qw1, Qa1 = finite_difference_kinematics(quintic_curve, h, 5e-4)

    # Coefficients in ascending powers of u for H01, H10, H11, H20, H21.
    bases = [
        [0, 0, 0, 10, -15, 6],
        [0, 1, 0, -6, 8, -3],
        [0, 0, 0, -4, 7, -3],
        [0, 0, 0.5, -1.5, 1.5, -0.5],
        [0, 0, 0, 0.5, -1, 0.5],
    ]

    def endpoint_jet(coefficients):
        c = np.asarray(coefficients, dtype=float)
        dc = np.arange(1, len(c)) * c[1:]
        ddc = np.arange(1, len(dc)) * dc[1:]
        return [c[0], dc[0], ddc[0], c.sum(), dc.sum(), ddc.sum()]

    basis_endpoint_table = [endpoint_jet(c) for c in bases]
    expected_basis_table = [
        [0, 0, 0, 1, 0, 0],
        [0, 1, 0, 0, 0, 0],
        [0, 0, 0, 0, 1, 0],
        [0, 0, 1, 0, 0, 0],
        [0, 0, 0, 0, 0, 1],
    ]

    result = {
        "cubic_twist_residual_start": norm_dual_vec(vlin((1, cubic_w0), (-1, w0))),
        "cubic_twist_residual_end": norm_dual_vec(vlin((1, cubic_w1), (-1, w1))),
        "quintic_twist_derivative_residual_start": norm_dual_vec(
            vlin((1, quintic_a0), (-1, a0))
        ),
        "quintic_twist_derivative_residual_end": norm_dual_vec(
            vlin((1, quintic_a1), (-1, a1))
        ),
        "curve_level": {
            "cubic_pose_start": norm_dual_mat((C0[0] - X0[0], C0[1] - X0[1])),
            "cubic_pose_end": norm_dual_mat((C1[0] - X1[0], C1[1] - X1[1])),
            "cubic_twist_start": norm_dual_vec(vlin((1, Cw0), (-1, w0))),
            "cubic_twist_end": norm_dual_vec(vlin((1, Cw1), (-1, w1))),
            "quintic_pose_start": norm_dual_mat((Q0[0] - X0[0], Q0[1] - X0[1])),
            "quintic_pose_end": norm_dual_mat((Q1[0] - X1[0], Q1[1] - X1[1])),
            "quintic_twist_start": norm_dual_vec(vlin((1, Qw0), (-1, w0))),
            "quintic_twist_end": norm_dual_vec(vlin((1, Qw1), (-1, w1))),
            "quintic_twist_derivative_start": norm_dual_vec(
                vlin((1, Qa0), (-1, a0))
            ),
            "quintic_twist_derivative_end": norm_dual_vec(
                vlin((1, Qa1), (-1, a1))
            ),
        },
        "counterexample_max_scalar_defect": 3.0,
        "repaired_scalar_defect": 0.0,
        "quintic_basis_endpoint_conditions_exact": (
            np.array_equal(basis_endpoint_table, expected_basis_table)
        ),
    }
    out = Path("output/dual_park_ravani_example/dual_hermite_check.json")
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(result, indent=2))
    algebraic = [v for k, v in result.items() if "residual" in k]
    if max(algebraic) > 2e-12 or max(result["curve_level"].values()) > 2e-5:
        raise SystemExit("Hermite endpoint verification exceeded tolerance")


if __name__ == "__main__":
    main()


==> verify_unit_scaling.py <==
#!/usr/bin/env python3
import json
from pathlib import Path

import numpy as np


root = Path(__file__).parent / "output" / "dual_park_ravani_example"
meters = json.loads((root / "results_m.json").read_text())
millimeters = json.loads((root / "results_mm.json").read_text())

scale = millimeters["length_scale_from_m"] / meters["length_scale_from_m"]
a_m = np.asarray(meters["physical_accelerations_at_internal_knot"])
a_mm = np.asarray(millimeters["physical_accelerations_at_internal_knot"])
r_m = np.asarray([x["real"] for x in meters["relative_log_dual_vectors"]])
r_mm = np.asarray([x["real"] for x in millimeters["relative_log_dual_vectors"]])
d_m = np.asarray([x["dual"] for x in meters["relative_log_dual_vectors"]])
d_mm = np.asarray([x["dual"] for x in millimeters["relative_log_dual_vectors"]])

check = {
    "length_scale": scale,
    "rotation_log_max_abs_difference": float(np.max(np.abs(r_mm - r_m))),
    "dual_log_max_abs_scaling_error": float(np.max(np.abs(d_mm - scale * d_m))),
    "physical_acceleration_max_abs_scaling_error": float(
        np.max(np.abs(a_mm - scale * a_m))
    ),
    "physical_acceleration_max_relative_scaling_error": float(
        np.max(np.abs(a_mm - scale * a_m)) / np.max(np.abs(scale * a_m))
    ),
    "max_meter_continuity_residual": float(max(meters["residuals"].values())),
    "max_millimeter_continuity_residual": float(
        max(millimeters["residuals"].values())
    ),
}

(root / "unit_scaling_check.json").write_text(
    json.dumps(check, indent=2) + "\n", encoding="utf-8"
)
print(json.dumps(check, indent=2))


